Dressed test particles, oscillation centres and pseudo-orbits

A general semi-analytical method for accurate and efficient numerical calculation of the dielectrically screened ("dressed") potential around a non-relativistic test particle moving in an isotropic, collisionless, unmagnetised plasma is presented. The method requires no approximations and is illustrated using results calculated for two cases taken from the MSc thesis of the first author: test particles with velocities above and below the ion sound speed in plasmas with Maxwellian ions and warm electrons. The idea that the fluctuation spectrum of a plasma can be described as a superposition of the fields around \emph{non-interacting} dressed test particles is an expression of the quasiparticle concept, which has also been expressed in the development of the oscillation-centre and pseudo-orbit formalisms.

==> anc/ed.dat <==
0.000000 0.621450 0.798042 0.875873 0.916770 0.940714 0.955833 0.965937 0.972994
0.697175 0.813486 0.896419 0.936283 0.957446 0.969809 0.977582 0.982756 0.986356
1.340965 1.098808 1.032990 1.013205 1.006122 1.003172 1.001788 1.001077 1.000684
1.483729 1.251069 1.136171 1.080316 1.051401 1.035185 1.025396 1.019109 1.014861
1.438208 1.287244 1.185758 1.123282 1.085153 1.061263 1.045719 1.035205 1.027834
1.353831 1.268723 1.196351 1.142853 1.105376 1.079407 1.061236 1.048279 1.038838
1.278884 1.233798 1.186778 1.146266 1.114273 1.089952 1.071684 1.057935 1.047493
1.222408 1.199049 1.169639 1.140733 1.115404 1.094475 1.077672 1.064339 1.053778
1.181848 1.169677 1.151385 1.131255 1.111968 1.094818 1.080188 1.067987 1.057920
1.152759 1.146232 1.134679 1.120694 1.106249 1.092564 1.080246 1.069494 1.060276
1.131470 1.127796 1.120286 1.110462 1.099666 1.088877 1.078701 1.069450 1.061235
1.115431 1.113230 1.108170 1.101137 1.093013 1.084526 1.076197 1.068350 1.061159
1.102975 1.101566 1.098025 1.092873 1.086686 1.079985 1.073185 1.066578 1.060352
1.093027 1.092067 1.089498 1.085635 1.080853 1.075522 1.069960 1.064412 1.059054
1.084892 1.084200 1.082276 1.079313 1.075560 1.071279 1.066708 1.062046 1.057448
1.078103 1.077584 1.076102 1.073783 1.070793 1.067318 1.063538 1.059610 1.055664
1.072345 1.071942 1.070774 1.068925 1.066508 1.063659 1.060510 1.057187 1.053795
0.000000 0.343378 0.289091 0.237665 0.198713 0.169481 0.147129 0.129646 0.115678
1.155727 0.578697 0.378838 0.280906 0.222612 0.183963 0.156511 0.136042 0.120218
0.850337 0.561916 0.388428 0.289366 0.228399 0.187857 0.159189 0.137939 0.121599
0.469232 0.410413 0.328439 0.262814 0.215118 0.180487 0.154746 0.135079 0.119660
0.230161 0.263705 0.247356 0.217835 0.189003 0.164466 0.144391 0.128073 0.114732
0.105839 0.160826 0.175646 0.170672 0.158134 0.143879 0.130280 0.118116 0.107508
0.046723 0.097331 0.122162 0.130005 0.128440 0.122397 0.114638 0.106568 0.098840
0.020053 0.060219 0.085335 0.098259 0.102861 0.102411 0.099188 0.094618 0.089537
0.008431 0.038841 0.060814 0.074701 0.082156 0.085055 0.084987 0.083120 0.080250
0.003489 0.026376 0.044579 0.057595 0.065948 0.070592 0.072520 0.072580 0.071425
0.001426 0.018879 0.033700 0.045218 0.053451 0.058817 0.061886 0.063225 0.063322
0.000577 0.014169 0.026241 0.036189 0.043843 0.049336 0.052967 0.055093 0.056057
0.000232 0.011063 0.020981 0.029507 0.036422 0.041724 0.045552 0.048115 0.049644
0.000092 0.008913 0.017161 0.024471 0.030637 0.035599 0.039405 0.042169 0.044041
0.000037 0.007359 0.014306 0.020604 0.026075 0.030642 0.034303 0.037117 0.039174
0.000014 0.006195 0.012118 0.017579 0.022432 0.026598 0.030055 0.032823 0.034957
0.000006 0.005296 0.010403 0.015172 0.019486 0.023272 0.026499 0.029167 0.031306

==> anc/eo.dat <==
0.000000 0.621450 0.798042 0.875873 0.916770 0.940714 0.955833 0.965937 0.972994
0.596347 0.673321 0.777514 0.847468 0.891460 0.919826 0.938827 0.952032 0.961512
0.722657 0.747012 0.796965 0.844361 0.881036 0.907873 0.927384 0.941722 0.952435
0.786251 0.797036 0.823055 0.853176 0.880584 0.903152 0.921006 0.934958 0.945868
0.825383 0.831126 0.846097 0.865521 0.885308 0.903231 0.918527 0.931209 0.941594
0.852111 0.855544 0.864880 0.877860 0.892143 0.906058 0.918708 0.929765 0.939221
0.871606 0.873827 0.880023 0.889029 0.899484 0.910242 0.920534 0.929945 0.938313
0.886488 0.888009 0.892327 0.898793 0.906591 0.914952 0.923283 0.931193 0.938469
0.898237 0.899327 0.902453 0.907236 0.913167 0.919729 0.926481 0.933096 0.939359
0.907758 0.908565 0.910901 0.914531 0.919127 0.924336 0.929836 0.935365 0.940731
0.915633 0.916249 0.918040 0.920856 0.924479 0.928664 0.933175 0.937807 0.942398
0.922260 0.922740 0.924143 0.926370 0.929270 0.932672 0.936400 0.940297 0.944229
0.927914 0.928295 0.929416 0.931205 0.933560 0.936356 0.939462 0.942757 0.946132
0.932796 0.933105 0.934013 0.935473 0.937408 0.939729 0.942338 0.945140 0.948047
0.937055 0.937308 0.938055 0.939261 0.940870 0.942816 0.945024 0.947419 0.949933
0.940804 0.941014 0.941636 0.942643 0.943994 0.945640 0.947522 0.949582 0.951765
0.944130 0.944306 0.944829 0.945678 0.946824 0.948226 0.949842 0.951624 0.953527
0.000000 0.343378 0.289091 0.237665 0.198713 0.169481 0.147129 0.129646 0.115678
0.000000 0.147864 0.186570 0.181226 0.165207 0.148271 0.132986 0.119807 0.108589
0.000000 0.075661 0.118228 0.132252 0.131686 0.125136 0.116656 0.107990 0.099830
0.000000 0.045686 0.078753 0.096659 0.103403 0.103577 0.100357 0.095598 0.090303
0.000000 0.030619 0.055494 0.072180 0.081408 0.085187 0.085460 0.083666 0.080755
0.000000 0.021985 0.040999 0.055341 0.064825 0.070209 0.072544 0.072792 0.071700
0.000000 0.016570 0.031454 0.043517 0.052380 0.058259 0.061676 0.063220 0.063425
0.000000 0.012947 0.024866 0.034995 0.042967 0.048780 0.052667 0.054971 0.056047
0.000000 0.010401 0.020140 0.028693 0.035755 0.041242 0.045242 0.047942 0.049570
0.000000 0.008543 0.016639 0.023921 0.030145 0.035208 0.039123 0.041986 0.043936
0.000000 0.007143 0.013975 0.020230 0.025717 0.030334 0.034063 0.036944 0.039060
0.000000 0.006063 0.011902 0.017321 0.022171 0.026361 0.029857 0.032670 0.034847
0.000000 0.005212 0.010258 0.014991 0.019295 0.023091 0.026339 0.029036 0.031205
0.000000 0.004528 0.008932 0.013098 0.016934 0.020373 0.023378 0.025934 0.028052
0.000000 0.003972 0.007847 0.011540 0.014974 0.018095 0.020867 0.023273 0.025315
0.000000 0.003512 0.006949 0.010242 0.013331 0.016169 0.018725 0.020980 0.022931
0.000000 0.003128 0.006196 0.009150 0.011940 0.014529 0.016886 0.018994 0.020847

==> anc/eta.f <==
        COMPLEX FUNCTION ETA(Z)
        IMPLICIT NONE
        INTEGER N, I,J,K,KK
        REAL PI,HALFPI,X,Y,AX,AY,WW,U,V,G1RE,G1IM 
        REAL EZ1,EZ2,ETA1,ETA2,RD,S,EZI1,EZI2,X0,Y0
        REAL DEL1,DEL2,EPS,T,Z1,Z2,P1,P2,OLD1,OLD2
        REAL SS,GRE,GIM,T1,T2,G2RE,G2IM
        REAL TS1,TS2
        COMPLEX Z,ZI,JOTPI,LN,EZ
        REAL LN1, LN2 
        REAL E01(17,17),E02(17,17),ED1(17,17),ED2(17,17)
        REAL RINV(25),W1(5),X1(5),XS1(5),ZIN1(17,17),
     & ZIN2(17,17),R(25),KINV(25)
        DATA X1/0.26356 0320, 1.41340 306, 3.59642 577,
     & 7.08581 001, 12.64080 08/,W1/ 5.21755 611E-1,
     & 3.98666 811E-1, 7.59424 497E-2, 3.61175 868E-3,
     & 2.33699 724E-5/
        DATA N/0/
        PARAMETER (PI = 3.14159265,HALFPI=1.570796327)
        COMMON/CC/ E01,E02,ED1,ED2
        SAVE X1,W1,N        
        SAVE ZI,JOTPI,LN,EZ,LN1,LN2,RINV,XS1,ZIN1,ZIN2,R,KINV

        IF(N.EQ.1) GO TO 100 
	I = 9
	J = 4
        N=1
        JOTPI= CMPLX(0.0, 1.0 )*PI
        DO I=9,17
        DO J=1,17
        IF(I.EQ.9 .AND.J.EQ.1) GO TO 106
        ZI= 1.0/CMPLX(FLOAT(J-1), FLOAT(I-9))

        LN= CMPLX(E01(I,J), E02(I,J))*ZI
        EZ=-CMPLX(ED1(I,J),-ED2(I,J))*ZI
        E01(I,J)= REAL(LN-EZ)*0.5
        E02(I,J)= AIMAG(LN-EZ)*0.5
        ED1(I,J)= REAL(LN+EZ)*0.5
        ED2(I,J)= AIMAG(LN+EZ)*0.5
        ZIN1(I,J)= REAL(ZI)
        ZIN2(I,J)= AIMAG(ZI)
106	CONTINUE
        ENDDO
        ENDDO
        CONTINUE
        DO I=1,8
        DO J=1,17
        EZ= JOTPI*CEXP(CMPLX(FLOAT(1-J),FLOAT(9-I)))
        K= 18-I
        ZIN1(I,J)= ZIN1(K,J)
        ZIN2(I,J)=-ZIN2(K,J)
        E01(I,J)= E01(K,J)- REAL(EZ)
        E02(I,J)=-E02(K,J)-AIMAG(EZ)
        ED1(I,J)= ED1(K,J)+REAL(EZ)
107     ED2(I,J)=-ED2(K,J)+AIMAG(EZ)
        ENDDO
        ENDDO 
	I = 9
	J = 4

        DO I=1,5
104     XS1(I)=X1(I)**2

        ENDDO
        DO I=1,25
        R(I)=I
        KINV(I)=1.0/R(I)
105     RINV(I)= (R(I)-1.0 )/(R(I)**2)
        ENDDO
100     ETA1=0.0
        ETA2=0.0
        X= REAL(Z)
        Y= AIMAG(Z)
        IF( ABS(X).LT. 1E-8) X=0.0
        IF( ABS(Y).LT. 1E-8) Y=0.0
        AX= ABS(X)
        AY= ABS(Y)
        IF(AX.GT. 1E-8.OR. AY.GT. 1E-8) GOTO 202
        ETA= CMPLX(0.0, -HALFPI)
        RETURN
202     IF( AX.GT. 1.5.OR. AY.GT. 1.5) GOTO 200
c       SERIES METHOD FOR SMALL z
        ZI = CMPLX(AX, Y)
        LN= CLOG(ZI)
        EZ=CEXP(ZI)
        LN1 = REAL(LN)
        LN2 = AIMAG(LN)
        EZ1 = REAL(EZ)
        EZ2 = AIMAG(EZ)
        EZI1 = EZ1
        EZI2 = EZ2
        WW= 1.0/ (EZ1*EZ1 + EZ2*EZ2)
        U=AX
        V=Y
        KK=1
        GOTO 250
251     G1RE = GRE
        G1IM = GIM
        U=-AX
        V=-Y
        EZ1 = EZ1*WW
        EZ2=-EZ2*WW
        KK = 2
        GOTO 250
252     G2RE= GRE
        G2IM = GIM
        TS1 = EZ1 - EZI1
        TS2= EZ2 - EZI2
        ETA1 = 0.5*(G1RE-G2RE+PI*EZ2+LN1*TS1-LN2*TS2)
        ETA2 = 0.5*(G1IM-G2IM-PI*EZ1+LN1*TS2+LN2*TS1)
        IF( X.LT.0.0 ) ETA1 = -ETA1
        ETA= CMPLX(ETA1,ETA2)

        RETURN
c       LAGUERRE METHOD FOR LARGE Z
200     IF(AX.LT. 16.5 .AND. AY.LT. 8.5) GOTO 300
        U= X**2-Y**2
        V= 2.0*X*Y
        DO I=1,5
        RD= U-XS1(I)
        WW= W1(I) / ( RD**2 + V**2 )
        ETA1 = ETA1 + WW*RD
        ETA2 = ETA2-WW*V
	ENDDO
        S= ETA1
        ETA1 = X*S- Y*ETA2
        ETA2 = Y*S +X*ETA2
        IF ( AX .LE. 16.5.AND. Y.LT. 0.0) GOTO 220
        ETA= CMPLX(ETA1,ETA2)
        RETURN
220     IF (X .lt. 0.0) then 
        GOTO 221
        ELSE
        GOTO 222
        ENDIF
221     EZ= CEXP(Z)
        ETA= CMPLX(ETA1 + PI*AIMAG(EZ), ETA2 - PI*REAL(EZ))
        RETURN
222     EZ= CEXP(-Z)
        ETA= CMPLX(ETA1 + PI*AIMAG(EZ), ETA2 - PI*REAL(EZ))
        RETURN
c       INTERPOLATION METHOD FOR INTERMEDIATE Z
300     X0 = AINT(AX)
        Y0= AINT(Y)
        IF(Y.LT. 0.0) Y0= Y0-1.0
        IF(AX-X0.GT. 0.5) X0= X0+1.0
        IF(Y-Y0.GT. 0.5) Y0= Y0+1.0
        DEL1= AX-X0
        DEL2= Y-Y0
        EPS= (2E-6)/(AX+AY)
        I= Y0+9.1
        J= X0+1.1
        S= E01(I,J)
        T= E02(I,J)
        U= ED1(I,J)
        V= ED2(I,J)
        ETA1= S+DEL1*U-DEL2*V
        ETA2= T+DEL2*U+DEL1*V
        Z1= ZIN1(I,J)
        Z2= ZIN2(I,J)
        P1=DEL1
        P2=DEL2
        DO 301 K=2,24,2
        OLD1=ETA1
        OLD2=ETA2
        SS=P1
        P1= KINV(K)*(P1*DEL1-P2*DEL2)
        P2= KINV(K)*(SS*DEL2+ P2*DEL1)
        S = S-Z1
        T=T-Z2
        ETA1=ETA1 + S*P1 - T*P2
        ETA2=ETA2 + S*P2 + T*P1
        SS=P1
        P1 = KINV(K+1)*(P1*DEL1-P2*DEL2)
        P2 = KINV(K+1)*(SS*DEL2+P2*DEL1)
        SS=Z1
        Z1 = R(K-1)*(Z1*ZIN1(I,J)-Z2*ZIN2(I,J))
        Z2 = R(K-1)*(SS*ZIN2(I,J)+ Z2*ZIN1(I,J))
        U=U+Z1
        V=V+Z2
        ETA1= ETA1+ U*P1- V*P2
        ETA2= ETA2+ U*P2 + V*P1
        IF( ABS(OLD1 - ETA1)+ ABS(OLD2- ETA2)- EPS .gt. 0.0) then
303     SS=Z1
        Z1= R(K)*(Z1*ZIN1(I,J) - Z2*ZIN2(I,J))
        Z2= R(K)*(SS*ZIN2(I,J) - Z2*ZIN1(I,J))
        ELSE
        GOTO 302
        ENDIF
301     CONTINUE
302     IF( X.LT. 0.0) ETA1= -ETA1
        ETA= CMPLX(ETA1,ETA2)
        RETURN
c       SUMMATION OF SERIES
250     GRE= U
        GIM= V
        T1=U
        T2=V
        DO 7 I=2,20
        IF( ABS(T1) + ABS(T2) - 1E-6 .lt. 0.0) GOTO 4
8       S= T1
        T1= (V*T2- U*T1)*RINV(I)
        T2=-(V*S+ U*T2)*RINV(I)
        GRE= GRE+ T1
        GIM= GIM +T2
7       CONTINUE
4       S= GRE- 0.57721 5665
        GRE= EZ1*S- EZ2*GIM
        GIM= EZ1*GIM+ EZ2*S
        GOTO (251, 252), KK
        END


==> anc/etaPolarScan.f <==
        PROGRAM MAIN
        IMPLICIT NONE
        
        INTEGER I,J, icount
        REAL PI
        PARAMETER(PI=3.14159265)
        REAL SE01(17,17),SE02(17,17),SED1(17,17),SED2(17,17)
        COMMON/CC/ SE01,SE02,SED1,SED2 ! common block for eta data
        REAL r, theta, rstore(101,601), thstor(101,601)
        COMPLEX zstore(101,601),etastr(101,601), z, ETA
        REAL t1, t2       ! adapted from test_secnds.f
        
        OPEN(unit=1,file="eo.dat")
        OPEN(unit=2,file="ed.dat")
        OPEN(unit=3,file="etaRePolarScan.txt")
        OPEN(unit=4,file="etaImPolarScan.txt")

        DO J=1,17
        READ(1,10) (SE01(I,J),I=9,17)
        READ(2,10) (SED1(I,J),I=9,17)
        ENDDO
        DO J=1,17
        READ(1,10) (SE02(I,J),I=9,17)
        READ(2,10) (SED2(I,J),I=9,17)
        ENDDO
        CLOSE(1)
        CLOSE(2)
10      FORMAT(F8.6,8F9.6)

c       Set timer:
        PRINT *, "Start time: ", SECNDS(0.0), " secs. since midnight"
        t1 = SECNDS(0.0)  ! reference time

        icount = 0
        DO J=1,601
           DO I=1,101
              icount = icount + 1
              r = 0.1*(I-1)
              theta = PI*(J-151)*0.9999999/300.0
              rstore(I,J) = r
              thstor(I,J) = theta
              z = CMPLX(r*COS(theta),r*SIN(theta))
              zstore(I,J) = z
              etastr(I,J) = ETA(z)
           ENDDO
        ENDDO

        t2 = SECNDS(t1)        ! elapsed time
        PRINT *, icount, "calculations took ", t2, "seconds."
        DO J=1,601
           DO I=1,101
              WRITE(3,'(3E14.6)') rstore(I,J), thstor(I,J),
     &                   REAL(etastr(I,J))
              WRITE(4,'(3E14.6)') rstore(I,J), thstor(I,J), 
     &                   AIMAG(etastr(I,J))
          ENDDO
        ENDDO

        END PROGRAM MAIN
C--------------------------------------------------------------------------        
        include 'eta.f'

